The Structure of the Majorana Clifford Group

In quantum information science, Clifford operators and stabilizer codes play a central role for systems of qubits (or qudits). In this paper, we study their analogues for systems composed of Majorana fermions. In this case, a crucial role is played by fermion parity symmetry, which is an unbreakable symmetry present in any system with fundamentally fermionic degrees of freedom. We prove that the subgroup of parity-preserving Majorana Cliffords can be represented by the orthogonal group over the binary field $\F$, and we show how it can be generated by braiding operators and used to construct any (even-parity) Majorana stabilizer code. We also analyze the frame potential for this so-called p-Clifford group when acting on a fixed-parity sector of the Hilbert space, proving that it is equivalent to the frame potential of the ordinary Clifford group acting on the same sector.

==> anc/MajoranaCliffords.jl <==
### A Pluto.jl notebook ###
# v0.20.13

using Markdown
using InteractiveUtils

# ╔═╡ 39e77ee6-50b2-11f0-139a-5f066483cb9d
begin
	using GaloisFields
	using LinearAlgebra
end

# ╔═╡ 752fe714-e872-4568-8b02-f6da17662369
module Galois
	using GaloisFields
	
	export GF2, parity, bitvec, indexed_even_bitvec, indexed_odd_bitvec

	const GF2 = @GaloisField 2

	Base.conj(x::GF2) = x

	# Returns the parity of the provided binary vector.
	parity(vec::AbstractVector{GF2}) = reduce(+, vec; init = GF2(0))

	# Returns the binary representation of the integer 'n' as a vector of length 'len' over 'GF2'. More significant digits are at higher indices. Excess length is filled with zeros.
	function bitvec(n::Integer, len::Integer)
	    @assert n >= 0
	    @assert len > 0
	
	    vec = zeros(Integer, len)
	    digits!(vec, n, base=2)
	    return GF2.(vec)
	end

	# Returns the 'i'th binary vector with even parity.
	# Requires that 1 <= i <= 2^(len-1)
	function indexed_even_bitvec(i::Integer, len::Integer)
	    @assert len > 1
	    @assert 1 <= i <= (big"2")^(len - 1)
	
	    n = i - 1
	    vec = zeros(GF2, len)
	    vec[1] = GF2(count_ones(n))
	    vec[2:len] = bitvec(n, len - 1)
	    return vec
	end

	# Returns the 'i'th binary vector with odd parity.
	# Requires that 1 <= i <= 2^(len-1)
	function indexed_odd_bitvec(i::Integer, len::Integer)
	    @assert len > 1
	    @assert 1 <= i <= (big"2")^(len - 1)
	
	    n = i - 1
	    vec = zeros(GF2, len)
	    vec[1] = GF2(count_ones(n) + 1)
	    vec[2:len] = bitvec(n, len - 1)
	    return vec
	end
end

# ╔═╡ 78cdcd1a-cb94-40b4-a045-519d12baad4e
module Orthogonals
	using LinearAlgebra
	using ..Galois
	
	# Returns the number of elements of O(n)
	function group_order(n::Integer)
		@assert n > 0
		
		m = n ÷ 2
		order = (big"2")^(m^2)
		for i in 1:(m-1)
			order *= ((big"4")^i - 1)
		end
		if isodd(n) && n > 1
			order *= ((big"4")^m - 1)
		end
		return order
	end

	# Returns the tuple of Householder reflections relating v and w, represented by their corresponding vectors. If they are related by a single reflection, the second argument of the tuple is the zero vector. Fails if v or w are the all-one vector.
	function find_householder(v::AbstractVector{GF2}, w::AbstractVector{GF2})
	    @assert length(v) == length(w)
	    @assert parity(v) == parity(w)
	    @assert !all(isone.(v)) && !all(isone.(w))

		n = length(v)
	
	    if (v ⋅ w == 1 - parity(v)) || v == w
	        return (w - v, zeros(GF2, n))
	    end
	
	    h = zeros(GF2, n)
	
	    v_and_w = v .* w
	    v_or_w = v + w + v_and_w
	    i = findfirst(iszero, v_or_w)
	    if !isnothing(i)
	        j = findfirst(isone, v_and_w)
	        if !isnothing(j)
	            h[i] = 1; h[j] = 1
	            return (h, w - v - h)
	        end
	    end
	
	    v_minus = v - v_and_w
	    w_minus = w - v_and_w
	    h[findfirst(isone, v_minus)] = 1
	    h[findfirst(isone, w_minus)] = 1
	    return (h, w - v - h)
	end

	# Applies the Householder reflection corresponding to h to the matrix M in place. 
	function _householder!(M::AbstractMatrix{GF2}, h::AbstractVector{GF2})
    	return copyto!(M, M + h * (transpose(h) * M))
	end

	# Returns an array of vectors representing the Householder reflections making up the orthogonal matrix associated to index i.
	# Requires that 1 <= i <= |O(n)|.
	function indexed_element_householders(n::Integer, i::Integer)
	    @assert n > 0
		@assert 1 <= i <= group_order(n)
	
	    hs = []
	    i_k = i
	    for k=2:n
	        p = (big"2")^(k - 1) - isodd(k)
	        i_p = (i_k - 1) % p + 1
	        e = zeros(GF2, k); e[1] = 1
	        f = indexed_odd_bitvec(i_p, k)
	        h1, h2 = find_householder(e, f)

			if !all(iszero.(h1))
	        	push!(hs, [zeros(GF2, n-k); h1])
			end
	        if !all(iszero.(h2))
	            push!(hs, [zeros(GF2, n-k); h2])
	        end
	        i_k = (i_k - 1) ÷ p + 1
	    end
	    return hs
	end

	# Copies the orthogonal matrix associated to index i to the provided n x n matrix M.
	# Requires that 1 <= i <= |O(n)|.
	function indexed_element!(M::AbstractMatrix{GF2}, i::Integer)
	    n, ncols = size(M)
	    @assert ncols == n
	    @assert n > 0
	
	    order = group_order(n)
	    @assert 1 <= i <= order
	
	    M == I || copyto!(M, I)
	
	    hs = indexed_element_householders(n, i)
	    for h in hs
	        _householder!(M, h)
	    end
	    return M
	end

	# Returns the orthogonal matrix of size n associated to index i.
	# Requires that 1 <= i <= |O(n)|.
	function indexed_element(n::Integer, i::Integer)
    	return indexed_element!(Matrix{GF2}(I, n, n), i)
	end

	# Returns a random orthogonal matrix of size n.
	function rand(n::Integer, rng = Random.default_rng())
    	i = Random.rand(rng, 1:group_order(n))
    	return indexed_element(n, i)
	end
end

# ╔═╡ 03bef422-f7e2-4e19-b5b5-f8b49918001b
module Stabilizers
	using LinearAlgebra
	using ..Galois
	using ..Orthogonals

	# Returns an orthogonal matrix that maps the canonical stabilizer matrix (equation (66)) to the provided (r x n) stabilizer matrix M.
	function embedding_clifford(M::AbstractMatrix{GF2})
		r, n = size(M)
		@assert iseven(n)
		S = Matrix{GF2}(I, n, n)
		hs = []
		for i = 1:r
			m = S * M[i, :]
			m_ = m[2*i-1:n]
			e_ = zeros(GF2, n-2(i-1))
			e_[1] = 1; e_[2] = 1
			a_ = zeros(GF2, n-2(i-1))
			b_ = zeros(GF2, n-2(i-1))
			if m_ == e_
				a_[2] = 1; a_[3] = 1
				b_[2] = 1; b_[3] = 1
			else
				a_, b_ = Orthogonals.find_householder(e_, m_)
			end
			a = vcat(m[1:2*(i-1)], a_)
			b = vcat(zeros(GF2, 2*(i-1)), b_)
			if !all(iszero.(a))
	        	push!(hs, a)
				Orthogonals._householder!(S, a)
			end
	        if !all(iszero.(b))
	            push!(hs, b)
				Orthogonals._householder!(S, b)
	        end
		end
		return S', reverse(hs)
	end

end

# ╔═╡ 5da2353a-d067-44d4-96f1-5a4a8af56a44
md"
# The Structure of the Majorana Clifford Group – SupplementalCode
"

# ╔═╡ f865f652-3b58-4cac-906a-2750e5c9c69f
md"## Helper functions for arithmetic over $\mathbb{F}_2$"

# ╔═╡ eb9bd102-0f00-405d-a5b2-3e854ebd4dc4
md"## Sampling of p-Cliffords as binary orthogonal matrices (Algorithm 2 & 3)"

# ╔═╡ 3697180c-83d3-4a15-845c-f7c8e8ea7e21
md"## Computation of embedding Cliffords for fermionic stabilizers (Algorithm 1)"

# ╔═╡ 00000000-0000-0000-0000-000000000001
PLUTO_PROJECT_TOML_CONTENTS = """
[deps]
GaloisFields = "8d0d7f98-d412-5cd4-8397-071c807280aa"
LinearAlgebra = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"

[compat]
GaloisFields = "~1.2.1"
"""

# ╔═╡ 00000000-0000-0000-0000-000000000002
PLUTO_MANIFEST_TOML_CONTENTS = """
# This file is machine-generated - editing it directly is not advised

julia_version = "1.11.5"
manifest_format = "2.0"
project_hash = "7bc0144cc8698e18e5d35b89a7603d61d833f76f"

[[deps.Artifacts]]
uuid = "56f22d72-fd6d-98f1-02f0-08ddc0907c33"
version = "1.11.0"

[[deps.Base64]]
uuid = "2a0f44e3-6c83-55bd-87e4-b1978d98bd5f"
version = "1.11.0"

[[deps.BitFlags]]
git-tree-sha1 = "0691e34b3bb8be9307330f88d1a3c3f25466c24d"
uuid = "d1d4a3ce-64b1-5f1a-9ba4-7e7e69966f35"
version = "0.1.9"

[[deps.CodecZlib]]
deps = ["TranscodingStreams", "Zlib_jll"]
git-tree-sha1 = "962834c22b66e32aa10f7611c08c8ca4e20749a9"
uuid = "944b1d66-785c-5afd-91f1-9de20f533193"
version = "0.7.8"

[[deps.CompilerSupportLibraries_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "e66e0078-7015-5450-92f7-15fbd957f2ae"
version = "1.1.1+0"

[[deps.ConcurrentUtilities]]
deps = ["Serialization", "Sockets"]
git-tree-sha1 = "d9d26935a0bcffc87d2613ce14c527c99fc543fd"
uuid = "f0e56b4a-5159-44fe-b623-3e5288b988bb"
version = "2.5.0"

[[deps.Dates]]
deps = ["Printf"]
uuid = "ade2ca70-3891-5945-98fb-dc099432e06a"
version = "1.11.0"

[[deps.ExceptionUnwrapping]]
deps = ["Test"]
git-tree-sha1 = "d36f682e590a83d63d1c7dbd287573764682d12a"
uuid = "460bff9d-24e4-43bc-9d9f-a8973cb893f4"
version = "0.1.11"

[[deps.GaloisFields]]
deps = ["HTTP", "JSON", "LinearAlgebra", "Polynomials", "Primes", "Random", "Requires", "Serialization"]
git-tree-sha1 = "b1d59864bae8345989a58cab05b043877644c6d6"
uuid = "8d0d7f98-d412-5cd4-8397-071c807280aa"
version = "1.2.1"

[[deps.HTTP]]
deps = ["Base64", "CodecZlib", "ConcurrentUtilities", "Dates", "ExceptionUnwrapping", "Logging", "LoggingExtras", "MbedTLS", "NetworkOptions", "OpenSSL", "PrecompileTools", "Random", "SimpleBufferStream", "Sockets", "URIs", "UUIDs"]
git-tree-sha1 = "ed5e9c58612c4e081aecdb6e1a479e18462e041e"
uuid = "cd3eb016-35fb-5094-929b-558a96fad6f3"
version = "1.10.17"

[[deps.IntegerMathUtils]]
git-tree-sha1 = "b8ffb903da9f7b8cf695a8bead8e01814aa24b30"
uuid = "18e54dd8-cb9d-406c-a71d-865a43cbb235"
version = "0.1.2"

[[deps.InteractiveUtils]]
deps = ["Markdown"]
uuid = "b77e0a4c-d291-57a0-90e8-8db25a27a240"
version = "1.11.0"

[[deps.JLLWrappers]]
deps = ["Artifacts", "Preferences"]
git-tree-sha1 = "a007feb38b422fbdab534406aeca1b86823cb4d6"
uuid = "692b3bcd-3c85-4b1f-b108-f13ce0eb3210"
version = "1.7.0"

[[deps.JSON]]
deps = ["Dates", "Mmap", "Parsers", "Unicode"]
git-tree-sha1 = "31e996f0a15c7b280ba9f76636b3ff9e2ae58c9a"
uuid = "682c06a0-de6a-54ab-a142-c8b1cf79cde6"
version = "0.21.4"

[[deps.Libdl]]
uuid = "8f399da3-3557-5675-b5ff-fb832c97cbdb"
version = "1.11.0"

[[deps.LinearAlgebra]]
deps = ["Libdl", "OpenBLAS_jll", "libblastrampoline_jll"]
uuid = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"
version = "1.11.0"

[[deps.Logging]]
uuid = "56ddb016-857b-54e1-b83d-db4d58db5568"
version = "1.11.0"

[[deps.LoggingExtras]]
deps = ["Dates", "Logging"]
git-tree-sha1 = "f02b56007b064fbfddb4c9cd60161b6dd0f40df3"
uuid = "e6f89c97-d47a-5376-807f-9c37f3926c36"
version = "1.1.0"

[[deps.Markdown]]
deps = ["Base64"]
uuid = "d6f4376e-aef5-505a-96c1-9c027394607a"
version = "1.11.0"

[[deps.MbedTLS]]
deps = ["Dates", "MbedTLS_jll", "MozillaCACerts_jll", "NetworkOptions", "Random", "Sockets"]
git-tree-sha1 = "c067a280ddc25f196b5e7df3877c6b226d390aaf"
uuid = "739be429-bea8-5141-9913-cc70e7f3736d"
version = "1.1.9"

[[deps.MbedTLS_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "c8ffd9c3-330d-5841-b78e-0817d7145fa1"
version = "2.28.6+0"

[[deps.Mmap]]
uuid = "a63ad114-7e13-5084-954f-fe012c677804"
version = "1.11.0"

[[deps.MozillaCACerts_jll]]
uuid = "14a3606d-f60d-562e-9121-12d972cd8159"
version = "2023.12.12"

[[deps.NetworkOptions]]
uuid = "ca575930-c2e3-43a9-ace4-1e988b2c1908"
version = "1.2.0"

[[deps.OpenBLAS_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "Libdl"]
uuid = "4536629a-c528-5b80-bd46-f80d51c5b363"
version = "0.3.27+1"

[[deps.OpenSSL]]
deps = ["BitFlags", "Dates", "MozillaCACerts_jll", "OpenSSL_jll", "Sockets"]
git-tree-sha1 = "f1a7e086c677df53e064e0fdd2c9d0b0833e3f6e"
uuid = "4d8831e6-92b7-49fb-bdf8-b643e874388c"
version = "1.5.0"

[[deps.OpenSSL_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "9216a80ff3682833ac4b733caa8c00390620ba5d"
uuid = "458c3c95-2e84-50aa-8efc-19380b2a3a95"
version = "3.5.0+0"

[[deps.Parsers]]
deps = ["Dates", "PrecompileTools", "UUIDs"]
git-tree-sha1 = "7d2f8f21da5db6a806faf7b9b292296da42b2810"
uuid = "69de0a69-1ddd-5017-9359-2bf0b02dc9f0"
version = "2.8.3"

[[deps.Polynomials]]
deps = ["LinearAlgebra", "RecipesBase"]
git-tree-sha1 = "3aa2bb4982e575acd7583f01531f241af077b163"
uuid = "f27b6e38-b328-58d1-80ce-0feddd5e7a45"
version = "3.2.13"

    [deps.Polynomials.extensions]
    PolynomialsChainRulesCoreExt = "ChainRulesCore"
    PolynomialsMakieCoreExt = "MakieCore"
    PolynomialsMutableArithmeticsExt = "MutableArithmetics"

    [deps.Polynomials.weakdeps]
    ChainRulesCore = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"
    MakieCore = "20f20a25-4f0e-4fdf-b5d1-57303727442b"
    MutableArithmetics = "d8a4904e-b15c-11e9-3269-09a3773c0cb0"

[[deps.PrecompileTools]]
deps = ["Preferences"]
git-tree-sha1 = "5aa36f7049a63a1528fe8f7c3f2113413ffd4e1f"
uuid = "aea7be01-6a6a-4083-8856-8a6e6704d82a"
version = "1.2.1"

[[deps.Preferences]]
deps = ["TOML"]
git-tree-sha1 = "9306f6085165d270f7e3db02af26a400d580f5c6"
uuid = "21216c6a-2e73-6563-6e65-726566657250"
version = "1.4.3"

[[deps.Primes]]
deps = ["IntegerMathUtils"]
git-tree-sha1 = "25cdd1d20cd005b52fc12cb6be3f75faaf59bb9b"
uuid = "27ebfcd6-29c5-5fa9-bf4b-fb8fc14df3ae"
version = "0.5.7"

[[deps.Printf]]
deps = ["Unicode"]
uuid = "de0858da-6303-5e67-8744-51eddeeeb8d7"
version = "1.11.0"

[[deps.Random]]
deps = ["SHA"]
uuid = "9a3f8284-a2c9-5f02-9a11-845980a1fd5c"
version = "1.11.0"

[[deps.RecipesBase]]
deps = ["PrecompileTools"]
git-tree-sha1 = "5c3d09cc4f31f5fc6af001c250bf1278733100ff"
uuid = "3cdcf5f2-1ef4-517c-9805-6587b60abb01"
version = "1.3.4"

[[deps.Requires]]
deps = ["UUIDs"]
git-tree-sha1 = "62389eeff14780bfe55195b7204c0d8738436d64"
uuid = "ae029012-a4dd-5104-9daa-d747884805df"
version = "1.3.1"

[[deps.SHA]]
uuid = "ea8e919c-243c-51af-8825-aaa63cd721ce"
version = "0.7.0"

[[deps.Serialization]]
uuid = "9e88b42a-f829-5b0c-bbe9-9e923198166b"
version = "1.11.0"

[[deps.SimpleBufferStream]]
git-tree-sha1 = "f305871d2f381d21527c770d4788c06c097c9bc1"
uuid = "777ac1f9-54b0-4bf8-805c-2214025038e7"
version = "1.2.0"

[[deps.Sockets]]
uuid = "6462fe0b-24de-5631-8697-dd941f90decc"
version = "1.11.0"

[[deps.TOML]]
deps = ["Dates"]
uuid = "fa267f1f-6049-4f14-aa54-33bafae1ed76"
version = "1.0.3"

[[deps.Test]]
deps = ["InteractiveUtils", "Logging", "Random", "Serialization"]
uuid = "8dfed614-e22c-5e08-85e1-65c5234f0b40"
version = "1.11.0"

[[deps.TranscodingStreams]]
git-tree-sha1 = "0c45878dcfdcfa8480052b6ab162cdd138781742"
uuid = "3bb67fe8-82b1-5028-8e26-92a6c54297fa"
version = "0.11.3"

[[deps.URIs]]
git-tree-sha1 = "24c1c558881564e2217dcf7840a8b2e10caeb0f9"
uuid = "5c2747f8-b7ea-4ff2-ba2e-563bfd36b1d4"
version = "1.6.0"

[[deps.UUIDs]]
deps = ["Random", "SHA"]
uuid = "cf7118a7-6976-5b1a-9a39-7adc72f591a4"
version = "1.11.0"

[[deps.Unicode]]
uuid = "4ec0a83e-493e-50e2-b9ac-8f72acf5a8f5"
version = "1.11.0"

[[deps.Zlib_jll]]
deps = ["Libdl"]
uuid = "83775a58-1f1d-513f-b197-d71354ab007a"
version = "1.2.13+1"

[[deps.libblastrampoline_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "8e850b90-86db-534c-a0d3-1478176c7d93"
version = "5.11.0+0"
"""

# ╔═╡ Cell order:
# ╟─5da2353a-d067-44d4-96f1-5a4a8af56a44
# ╠═39e77ee6-50b2-11f0-139a-5f066483cb9d
# ╟─f865f652-3b58-4cac-906a-2750e5c9c69f
# ╠═752fe714-e872-4568-8b02-f6da17662369
# ╟─eb9bd102-0f00-405d-a5b2-3e854ebd4dc4
# ╠═78cdcd1a-cb94-40b4-a045-519d12baad4e
# ╟─3697180c-83d3-4a15-845c-f7c8e8ea7e21
# ╠═03bef422-f7e2-4e19-b5b5-f8b49918001b
# ╟─00000000-0000-0000-0000-000000000001
# ╟─00000000-0000-0000-0000-000000000002

